The Erd\H{o}s-R\'enyi Random Graph Conditioned on Every Component Being a Clique

Motivated by an application in community detection, we consider an \ER random graph conditioned on the rare event that all connected components are fully connected. Such graphs can be considered as partitions of vertices into cliques. Hence, this conditional distribution defines a distribution over partitions. We show that a popular community detection method is equivalent to Bayesian inference with this distribution as prior over the community partitions. Using tools from analytic combinatorics, we prove limit theorems for several graph observables in this conditional distribution: the number of cliques; the number of edges; and the degree distribution. We consider several regimes of the connection probability $p$ as the number of vertices $n$ diverges. For $p=\tfrac{1}{2}$, the conditioning yields the uniform distribution over set partitions, which is well-studied, but has not been studied as a graph distribution before. For $p<\tfrac{1}{2}$, we show that the number of cliques is of the order $n/\sqrt{\log n}$, while for $p>\tfrac{1}{2}$, we prove that the graph consists of a single clique with high probability. This shows that there is a phase transition at $p=\tfrac{1}{2}$. We additionally study the near-critical regime $p_n\downarrow\tfrac{1}{2}$, as well as the sparse regime $p_n\downarrow0$. Finally, we discuss the implications of these results for community detection.

==> computation.sage <==

# The goal is to compute the polynomials P_{r,k}(t) for k from 0 to 3.
# The formula relies on the proof of Lemma 4.1.

var('t', 'y', 'r')
# 'y' represents 1/tau

# Taylor expansion of log(1 + x)
L = taylor(log(1+x), x, 0, 4)

# Taylor expansion of t + (-\tau - t + r - 1/2) \log(1 + t \tau)
# The term 1/y is the reason for the expansion of L up to order 4 instead of 3.
arg_exp = t + (- 1/y - t + r - 1/2) * L.subs(x = t*y)

# Taylor expansion of res1 = e^t (1 + t / \tau)^{-\tau - t + r - 1/2}
res1 = 1 + arg_exp + 1/2 * arg_exp**2 + 1/6 * arg_exp**3

# Beginning of Stirling asymptotic expansion
# n! \sim n^n e^{-n} \sqrt{2 \pi n} S(n^{-1})
S = 1 + 1/12 * x + 1/288 * x**2 - 139/51840 * x**3

inv_S = taylor(1/S,x,0,3)

# Taylor expansion of res2 = (\tau + t)^{\tau + t} e^{-\tau-t} \sqrt{2 \pi (\tau + t)} / (\tau + t)!
# It is equal to inv_S(1/(\tau + t)) = inv_S(y / (1 + t y))
res2 = inv_S.subs(x = y * (1 - t*y + (t*y)**2 - (t*y)**3)).collect(y)

# Taylor expansion of res1 * res2
res = taylor((res1*res2).collect(y), y, 0, 3)

# The result is
1
+ 1/12*(6*(2*r - 1)*t - 6*t^2 - 1)*y
- 1/288*(24*(6*r - 5)*t^3 - 36*t^4 - 24*(6*r^2 - 12*r + 5)*t^2 + 12*(2*r - 3)*t - 1)*y^2
+ 1/51840*(1080*(6*r - 7)*t^5 - 1080*t^6 - 540*(24*r^2 - 64*r + 35)*t^4 + 1440*(6*r^3 - 27*r^2 + 36*r - 14)*t^3 - 90*(24*r^2 - 96*r + 91)*t^2 + 90*(2*r - 5)*t + 139)*y^3 

# latex version
1
+ \frac{1}{12} (6(2 r - 1)t - 6 t^2 - 1) \tau^{-1}
- \frac{1}{288} (24 (6 r - 5) t^3 - 36 t^4 - 24 (6 r^2 - 12 r + 5) t^2 + 12 (2 r - 3) t - 1) \tau^{-2}
+ \frac{1}{51840} (1080 (6 r - 7) t^5 - 1080 t^6 - 540 (24 r^2 - 64 r + 35) t^4 + 1440 (6 r^3 - 27 r^2 + 36 r - 14) t^3 - 90 (24 r^2 - 96 r + 91) t^2 + 90 (2 r - 5) t + 139) \tau^{-3}






